On the Role of Diversity in Sparsity Estimation

A major challenge in sparsity pattern estimation is that small modes are difficult to detect in the presence of noise. This problem is alleviated if one can observe samples from multiple realizations of the nonzero values for the same sparsity pattern. We will refer to this as "diversity". Diversity comes at a price, however, since each new realization adds new unknown nonzero values, thus increasing uncertainty. In this paper, upper and lower bounds on joint sparsity pattern estimation are derived. These bounds, which improve upon existing results even in the absence of diversity, illustrate key tradeoffs between the number of measurements, the accuracy of estimation, and the diversity. It is shown, for instance, that diversity introduces a tradeoff between the uncertainty in the noise and the uncertainty in the nonzero values. Moreover, it is shown that the optimal amount of diversity significantly improves the behavior of the estimation problem for both optimal and computationally efficient estimators.

==> figures/figScript.m <==
% script to make the figures uniform

close all

WD = [.1 .2 .88 .68];

NAMES = cell(51,1);

NAMES{1} = 'R_SNR_J1'; 
NAMES{2} = 'R_SNR_J2';
NAMES{3} = 'R_SNR_J4';
NAMES{4} = 'R_SNR_J8';
NAMES{5} = 'R_SNR_J16';
NAMES{6} = 'DvR_J1';
NAMES{7} = 'DvR_J2';
NAMES{8} = 'DvR_J4';
NAMES{9} = 'DvR_J8';
NAMES{10} = 'DvR_J16';
NAMES{11} = 'LowD_NS';
NAMES{12} = 'LowD_LASSO';




for n=11%[1 3 5 6 8 10];%:11;%n=1:6;%1:7
    disp(NAMES{n})
    
    f=open([NAMES{n} '.fig'])
    
    if n <6
    a = axis
    a(3) = 1e-4;
    a(4) = 1e2;
    axis(a);
    end
    
    set(gcf,'PaperUnits','inches')
    xSize = 7;
    ySize = 6;
    set(gcf,'paperposition',[1.5 1.5 xSize ySize])
    set(gcf,'windowstyle','normal')
    set(gcf,'Position',[100 100 xSize*100 ySize*100])
    
%     if n==3
%         axisM = [0 1 1e-7 1e8];
%     elseif n==1
%         axisM = [0 1 1e-7 1e5];
%     elseif n==4
%         axisM = [0 1 1e-6 1e0];
%     else
%         axisM = [0 1 1e-6 1e-1];
%     end
%     
%     axisM = [0 1 1e-6 1e2];
%     axis(axisM);
%     

    
    set(gca,'position',WD)   
    set(gca,'fontsize',14)
   
   xlabel('x1','fontsize',20)
   ylabel('y1','fontsize',20)
   title('t1','fontsize',20)
   
   %legend('disributed MF + joint TH','ditributed LASSO + joint TH',...
    %'distributed MMSE + joint TH', 'Joint NS (upper bound)',...
    %'optimal joint (lower bound)')
    
    
    nstring = int2str(n);
    tstring =['t' nstring];
    
    %title(tstring,'fontsize',20)
    
    
    print('-depsc',[NAMES{n} '.eps'])
    
    %close(f);
    
% 
% print -deps LBcompHsnr.eps
    
    
end



% open LBcompHsnr.fig
% 
% set(gcf,'PaperUnits','inches')
% xSize = 8;
% ySize = 5;
% set(gcf,'paperposition',[1.5 1.5 xSize ySize])
% set(gcf,'windowstyle','normal')
% set(gcf,'Position',[100 100 xSize*100 ySize*100])
% set(gca,'position',WD)
% set(gca,'fontsize',14)
% xlabel('x1','fontsize',20)
% ylabel('y1','fontsize',20)
% 
% print -deps LBcompHsnr.eps

if 0
    


open LBcompHsnr.fig

set(gcf,'PaperUnits','inches')
xSize = 8;
ySize = 5;
set(gcf,'paperposition',[1.5 1.5 xSize ySize])
set(gcf,'windowstyle','normal')
set(gcf,'Position',[100 100 xSize*100 ySize*100])
set(gca,'position',WD)
set(gca,'fontsize',14)
xlabel('x1','fontsize',20)
ylabel('y1','fontsize',20)

print -deps LBcompHsnr.eps


open LBcompLsnr.fig

set(gcf,'PaperUnits','inches')
xSize = 8;
ySize = 5;
set(gcf,'paperposition',[1.5 1.5 xSize ySize])
set(gcf,'windowstyle','normal')
set(gcf,'Position',[100 100 xSize*100 ySize*100])
set(gca,'position',[.08 .08 .90 .90])
set(gca,'fontsize',14)
%set(gcf,'Position',[100 100 xSize*50 ySize*50])
%set(gcf,axes
xlabel('x1','fontsize',20)
ylabel('y1','fontsize',20)

print -deps LBcompLsnr.eps



open introfig.fig

set(gcf,'PaperUnits','inches')
xSize = 8;
ySize = 5;
set(gcf,'paperposition',[1.5 1.5 xSize ySize])
set(gcf,'windowstyle','normal')
set(gcf,'Position',[100 100 xSize*100 ySize*100])
set(gca,'position',[.08 .08 .90 .90])
set(gca,'fontsize',14)
%set(gcf,'Position',[100 100 xSize*50 ySize*50])
%set(gcf,axes
xlabel('x1','fontsize',20)
ylabel('y1','fontsize',20)

print -deps introfig.eps




open boundedSNR2.fig

set(gcf,'PaperUnits','inches')
xSize = 8;
ySize = 5;
set(gcf,'paperposition',[1.5 1.5 xSize ySize])
set(gcf,'windowstyle','normal')
set(gcf,'Position',[100 100 xSize*100 ySize*100])
set(gca,'position',[.08 .08 .90 .90])
set(gca,'fontsize',14)
%set(gcf,'Position',[100 100 xSize*50 ySize*50])
%set(gcf,axes

xlabel('x1','fontsize',20)
ylabel('y1','fontsize',20)

print -deps boundedSNR2.eps



open boundedSNR1.fig

set(gcf,'PaperUnits','inches')
xSize = 8;
ySize = 5;
set(gcf,'paperposition',[1.5 1.5 xSize ySize])
set(gcf,'windowstyle','normal')
set(gcf,'Position',[100 100 xSize*100 ySize*100])
set(gca,'position',[.08 .08 .90 .90])
set(gca,'fontsize',14)
%set(gcf,'Position',[100 100 xSize*50 ySize*50])
%set(gcf,axes

print -deps boundedSNR1.eps

end
